Robo-Harness K1: Harnessing Robot-Use Agents via Perception Augmentation

Vision-language models (VLMs) understand manipulation scenes and instructions, yet as robot-use agents they struggle to turn 2D observations into the 3D relations that motion requires. We introduce Robo-Harness K1, a robot-use agent harness built on perception as tools. K1 offers region grounding, calibrated depth and geometry, persistent visual anchors, and projected grasp candidates as callable tools. The VLM calls them to measure the scene, chooses its next motion from the results, and measures again after it acts. On LIBERO-PRO, K1 raises Gemini 3.7 Flash from 16.7% to 71.7% and GPT-6 Astra from 63.3% to 93.3%, with the largest gains on spatial tasks. Without fine-tuning, the Gemini agent transfers to three RoboSuite arms, dual-arm RoboTwin tasks, and mobile manipulation in RoboCasa. In real-world experiments on a Piper arm, K1 completes eight of nine concluded trials across three tasks. Agentic post-training further distills a frontier model's traces into a compact agent: trained on 107 successful episodes, Qwen3.5-9B reaches 44.2% on new initial states and 13.9% on held-out task conditions, versus 30.2% and 0.0% for OpenVLA trained on the same episodes. Mixed training on traces from four environments raises held-out accuracy from 11.1% to 27.8% and RoboSuite success from 28.3% to 50.0%. These results support perceptual tool use for deploying and training robot-use agents.

==> tools/render_frontier_arxiv.py <==
"""Render Figure 1 at the arXiv text width, without changing display data.

Run with Python and matplotlib. The CVPR figure is intentionally independent.
"""
from pathlib import Path
import json

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.patches import Rectangle


ROOT = Path(__file__).resolve().parents[1]
ROWS = json.loads((ROOT / "tools/frontier_data.json").read_text())


def main():
    plt.rcParams.update({
        "font.family": "DejaVu Sans",
        "font.size": 9.2,
        "pdf.fonttype": 42,
        "svg.fonttype": "none",
        "hatch.linewidth": 0.5,
    })
    fig = plt.figure(figsize=(6.5, 1.85), facecolor="white")
    ax = fig.add_axes([0.365, 0.035, 0.53, 0.865], zorder=2)
    ax.set(xlim=(0, 100), ylim=(-0.55, len(ROWS) - 0.45))
    ax.invert_yaxis()
    ax.set_axis_off()
    fig.text(0.985, 0.985, "SUCCESS (%)  ↑", ha="right", va="top",
             fontsize=8.2, color="#667080")

    for i, row in enumerate(ROWS):
        center = fig.transFigure.inverted().transform(
            ax.transData.transform((0, i)))[1]
        row_height = ax.get_position().height / len(ROWS)
        accent = "#665EAB" if i == 0 else "#AAA3D3" if i == 1 else "#9DA6B9"
        if i < 2:
            fig.add_artist(Rectangle(
                (0.008, center - row_height * 0.47), 0.984, row_height * 0.94,
                transform=fig.transFigure, facecolor="#F5F4FA",
                edgecolor="none", zorder=0))
        ax.barh(i, 100, height=0.48, color="#E9EBF1", edgecolor="none")
        ax.barh(i, row["value"], height=0.48, color=accent,
                edgecolor="white", linewidth=0,
                hatch=None if row["local"] else "////")
        color = "#665EAB" if i < 2 else "#3C4057"
        weight = "bold" if i < 2 else "normal"
        fig.text(0.018, center, row["label"], va="center", ha="left",
                 fontsize=9.2, color=color, weight=weight)
        fig.text(0.985, center, f'{row["value"]:.1f}%', va="center", ha="right",
                 fontsize=9.2, color=color, weight=weight)

    # Fixed canvas dimensions preserve the intended physical font sizes in LaTeX.
    for ext in ("pdf", "png", "svg"):
        kwargs = {"metadata": {"Creator": "Matplotlib", "CreationDate": None}} if ext == "pdf" else {}
        fig.savefig(ROOT / f"figures/frontier_wide_arxiv.{ext}",
                    dpi=300, facecolor="white", **kwargs)
    plt.close(fig)


if __name__ == "__main__":
    main()

